Proof-of-forgery for hash-based signatures

In the present work, a peculiar property of hash-based signatures allowing detection of their forgery event is explored. This property relies on the fact that a successful forgery of a hash-based signature most likely results in a collision with respect to the employed hash function, while the demonstration of this collision could serve as convincing evidence of the forgery. Here we prove that with properly adjusted parameters Lamport and Winternitz one-time signatures schemes could exhibit a forgery detection availability property. This property is of significant importance in the framework of crypto-agility paradigm since the considered forgery detection serves as an alarm that the employed cryptographic hash function becomes insecure to use and the corresponding scheme has to be replaced.

==> PoF v7 AF-EK-AF-EK/attacks_on_hash_based.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "attacks on hash-based.ipynb",
      "version": "0.3.2",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    }
  },
  "cells": [
    {
      "metadata": {
        "id": "ORtlicv7vi36",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "**Общие обзоры, списки**"
      ]
    },
    {
      "metadata": {
        "id": "ww7RmLzdursw",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Quantum algorithms to find collisions (2017)*    \n",
        "D. J. Bernstein    \n",
        "https://blog.cr.yp.to/20171017-collisions.html\n",
        "\n",
        "> Analysis of several algorithms for the collision problem, and for the related multi-target preimage problem\n",
        "\n",
        "\n",
        "Good SO questions and answers  \n",
        "1) https://crypto.stackexchange.com/questions/59375/are-hash-functions-strong-against-quantum-cryptography-and-or-independent-enough  \n",
        "Especially, https://crypto.stackexchange.com/a/59390 (good summary)\n",
        "\n",
        "2) https://crypto.stackexchange.com/questions/44386/are-cryptographic-hash-functions-quantum-secure"
      ]
    },
    {
      "metadata": {
        "id": "Bgn5d0CBvY77",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "** Квантовые алгоритмы**"
      ]
    },
    {
      "metadata": {
        "id": "2dFR6IP6pfeB",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Tight bounds on quantum searching (1996)*  \n",
        "Michel Boyer (Universite de Montreal), Gilles Brassard (Universite de Montreal), Peter Hoeyer (Odense University), Alain Tapp (Universite de Montreal)  \n",
        "https://arxiv.org/abs/quant-ph/9605034  \n",
        "\n",
        "> We provide a tight analysis of Grover's recent algorithm for quantum database searching. We give a simple closed-form formula for the probability of success after any given number of iterations of the algorithm. This allows us to determine the number of iterations necessary to achieve almost certainty of finding the answer. Furthermore, we analyse the behaviour of the algorithm when the element to be found appears more than once in the table and we provide a new algorithm to find such an element even when the number of solutions is not known ahead of time. Using techniques from Shor's quantum factoring algorithm in addition to Grover's approach, we introduce a new technique for approximate quantum counting, which allows to estimate the number of solutions. Finally we provide a lower bound on the efficiency of any possible quantum database searching algorithm and we show that Grover's algorithm nearly comes within a factor 2 of being optimal in terms of the number of probes required in the table.\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "Z4DWxftAvSBZ",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Quantum Algorithm for the Collision Problem (1997)*  \n",
        "Gilles Brassard, Peter Hoyer, Alain Tapp  \n",
        "https://arxiv.org/abs/quant-ph/9705002\n",
        "\n",
        "> In this note, we give a quantum algorithm that finds collisions in arbitrary r-to-one functions after only $O((N/r)^{1/3})$ expected evaluations of the function. Assuming the function is given by a black box, this is more efficient than the best possible classical algorithm, even allowing probabilism. We also give a similar algorithm for finding claws in pairs of functions. Furthermore, we exhibit a space-time tradeoff for our technique. Our approach uses Grover's quantum searching algorithm in a novel way.\n",
        "\n",
        "\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "HRG85KeSqxk_",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Grover's quantum searching algorithm is optimal (1999)*  \n",
        "Christof Zalka  \n",
        "https://arxiv.org/abs/quant-ph/9711070  \n",
        "\n",
        "> I improve the tight bound on quantum searching by Boyer et al. (quant-ph/9605034) to a matching bound, thus showing that for any probability of success Grovers quantum searching algorithm is optimal. E.g. for near certain success we have to query the oracle pi/4 sqrt{N} times, where N is the size of the search space. I also show that unfortunately quantum searching cannot be parallelized better than by assigning different parts of the search space to independent quantum computers. Earlier results left open the possibility of a more efficient parallelization."
      ]
    },
    {
      "metadata": {
        "id": "k-UutGOuE8TC",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Low-Communication Parallel Quantum Multi-Target Preimage Search (2017)*  \n",
        "Gustavo Banegas, Daniel J. Bernstein  \n",
        "https://cr.yp.to/hash/groverrho-20170818.pdf  \n",
        "https://link.springer.com/chapter/10.1007/978-3-319-72565-9_16  \n",
        "\n",
        "> The most important pre-quantum threat to AES-128 is the 1994 van Oorschot–Wiener “parallel rho method”, a low-communication parallel pre-quantum multi-target preimage-search algorithm. This algorithm uses a mesh of p small processors, each running for approximately   $2^{128}/pt$  fast steps, to find one of t independent AES keys   k1,…,kt , given the ciphertexts  Open image in new window for a shared plaintext 0.\n",
        "\n",
        "> NIST has claimed a high post-quantum security level for AES-128, starting from the following rationale: “Grover’s algorithm requires a long-running serial computation, which is difficult to implement in practice. In a realistic attack, one has to run many smaller instances of the algorithm in parallel, which makes the quantum speedup less dramatic.” NIST has also stated that resistance to multi-key attacks is desirable; but, in a realistic parallel setting, a straightforward multi-key application of Grover’s algorithm costs more than targeting one key at a time.\n",
        "\n",
        "> This paper introduces a different quantum algorithm for multi-target preimage search. This algorithm shows, in the same realistic parallel setting, that quantum preimage search benefits asymptotically from having multiple targets. The new algorithm requires a revision of NIST’s AES-128, AES-192, and AES-256 security claims."
      ]
    },
    {
      "metadata": {
        "id": "p6zwibc7wD74",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*An Efficient Quantum Collision Search Algorithm and Implications on Symmetric Cryptography (2017)*  \n",
        "André Chailloux and María Naya-Plasencia and André Schrottenloher  \n",
        "https://eprint.iacr.org/2017/847  \n",
        "\n",
        "> **Abstract:** The cryptographic community has widely acknowledged that the emergence of large quantum computers will pose a threat to most current public-key cryptography. Primitives that rely on order-finding problems, such as factoring and computing Discrete Logarithms, can be broken by Shor's algorithm (Shor, 1994).\n",
        "\n",
        "> Symmetric primitives, at first sight, seem less impacted by the arrival of quantum computers: Grover's algorithm (Grover, 1996) for searching in an unstructured database finds a marked element among $2^n$ in time O(2^{n/2}), providing a quadratic speedup compared to the classical exhaustive search, essentially optimal. Cryptographers then commonly consider that doubling the length of the keys used will be enough to maintain the same level of security.\n",
        "\n",
        "> From similar techniques, quantum collision search is known to attain $O(2^{n/3})$ query complexity (Brassard et al., 1998), compared to the classical $O(2^{n/2})$. However this quantum speedup is illusory: the actual quantum computation performed is actually more expensive than in the classical algorithm.\n",
        "\n",
        "> In this paper, we investigate quantum collision and multi-target preimage search and present a new algorithm, that uses the amplitude amplification technique. As such, it relies on the same principle as Grover's search.\n",
        "\n",
        "> Our algorithm is the first to propose a time complexity that improves upon $O(2^{n/2})$, in a simple setting with a single processor. This time complexity is $O(2^{2n/5})$ (equal to its query complexity), with a polynomial quantum memory needed ($O(n)$), and a small classical memory complexity of $O(2^{n/5})$. For multi-target preimage attacks, these complexities become $O(2^{3n/7})$, $O(n)$ and $O(2^{n/7})$ respectively. To the best of our knowledge, this is the first proof of an actual quantum time speedup for collision search. We also propose a parallelization of these algorithms.\n",
        "\n",
        "> This result has an impact on several symmetric cryptography scenarios: we detail how to improve upon previous attacks for hash function collisions and multi-target preimages, how to perform an improved key recovery in the multi-user setting, how to improve the collision attacks on operation modes, and point out that these improved algorithms can serve as basic tools for some families of cryptanalytic techniques.\n",
        "\n",
        "> In the end, we discuss the implications of these new attacks on post-quantum security.\n",
        "\n",
        "\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "aKUwQRiCu1k5",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "**Классические алгоритмы**"
      ]
    },
    {
      "metadata": {
        "id": "xub9VWJprhbj",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(good classical collision-finding algorithm)\n",
        "\n",
        "*Parallel Collision Search with Cryptanalytic Applications (1996)*    \n",
        "Paul C. van Oorschot and Michael J. Wiener  \n",
        "http://people.scs.carleton.ca/~paulv/papers/JoC97.pdf  \n",
        "\n",
        "> **Abstract.** A simple new technique of parallelizing methods for solving search problems which seek collisions in pseudo-random walks is presented. This technique can be adapted to a wide\n",
        "range of cryptanalytic problems which can be reduced to finding collisions. General constructions\n",
        "are given showing how to adapt the technique to finding discrete logarithms in cyclic groups,\n",
        "finding meaningful collisions in hash functions, and performing meet-in-the-middle attacks such as\n",
        "a known-plaintext attack on double encryption. The new technique greatly extends the reach of\n",
        "practical attacks, providing the most cost-effective means known to date for defeating: the small\n",
        "subgroup used in certain schemes based on discrete logarithms such as Schnorr, DSA, and elliptic\n",
        "curve cryptosystems; hash functions such as MD5, RIPEMD, SHA-1, MDC-2, and MDC-4; and\n",
        "double encryption and three-key triple encryption. The practical significance of the technique is\n",
        "illustrated by giving the design for three \\$10 million custom machines which could be built with\n",
        "current technology: one finds elliptic curve logarithms in GF($2^{155}$) thereby defeating a proposed\n",
        "elliptic curve cryptosystem in expected time 32 days, the second finds MD5 collisions in expected\n",
        "time 21 days, and the last recovers a double-DES key from 2 known plaintexts in expected time 4\n",
        "years, which is four orders of magnitude faster than the conventional meet-in-the-middle attack on\n",
        "double-DES. Based on this attack, double-DES offers only 17 more bits of security than singleDES."
      ]
    },
    {
      "metadata": {
        "id": "aiSmgmbvxzuE",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Cost analysis of hash collisions: Will quantum computers make SHARCS obsolete? (2009)*  \n",
        "Daniel J. Bernstein  \n",
        "\n",
        "https://cr.yp.to/hash/collisioncost-20090517.pdf  \n",
        "https://research.tue.nl/en/publications/cost-analysis-of-hash-collisions-will-quantum-computers-make-shar \n",
        "\n",
        "> **Abstract.** Current proposals for special-purpose factorization hardware\n",
        "will become obsolete if large quantum computers are built: the numberfield sieve scales much more poorly than Shor’s quantum algorithm for\n",
        "factorization. Will all special-purpose cryptanalytic hardware become\n",
        "obsolete in a post-quantum world?\n",
        "A quantum algorithm by Brassard, Høyer, and Tapp has frequently been\n",
        "claimed to reduce the cost of b-bit hash collisions from $2^{b/2}$\n",
        "to $2^{b/3}$.  \n",
        ">This paper analyzes the Brassard–Høyer–Tapp algorithm and shows that\n",
        "it has fundamentally worse price-performance ratio than the classical\n",
        "van Oorschot–Wiener hash-collision circuits, even under optimistic assumptions regarding the speed of quantum computers."
      ]
    },
    {
      "metadata": {
        "id": "xezVkU3GteK0",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "**Атаки на SPINCS, XMSS & co**"
      ]
    },
    {
      "metadata": {
        "id": "hzDnMBgEsJMb",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Grafting Trees: a Fault Attack against the SPHINCS framework (2018)*  \n",
        "Laurent Castelnovi and Ange Martinelli and Thomas Prest  \n",
        "https://eprint.iacr.org/2018/102  \n",
        "\n",
        "> Because they require no assumption besides the preimage or collision resistance of hash functions, hash-based signatures are a unique and very attractive class of post-quantum primitives. Among them, the schemes of the SPHINCS family are arguably the most practical stateless schemes, and can be implemented on embedded devices such as FPGAs or smart cards. This naturally raises the question of their resistance to implementation attacks.\n",
        "\n",
        "> In this paper, we propose the first fault attack against the framework underlying SPHINCS, Gravity-SPHINCS and SPHINCS+. Our attack allows to forge any message signature at the cost of a single faulted message. Furthermore, the fault model is very reasonable and the faulted signatures remain valid, which renders our attack both stealthy and practical. As the attack involves a non-negligible computational cost, we propose a fine-grained trade-off allowing to lower this cost by slightly increasing the number of faulted messages. Our attack is generic in the sense that it does not depend on the underlying hash function(s) used.\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "7ZZxVepGtjbi",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Practical Fault Injection Attacks on SPHINCS (2018)*  \n",
        "Aymeric Genêt and Matthias J. Kannwischer and Hervé Pelletier and Andrew McLauchlan  \n",
        "https://eprint.iacr.org/2018/674\n",
        "\n",
        "> The majority of currently deployed cryptographic public-key schemes are at risk of becoming insecure once large scale quantum computers become practical. Therefore, substitutes resistant to quantum attacks—known as post-quantum cryptography—are required. In particular, hash-based signature schemes appear to be the most conservative choice for post-quantum digital signatures. In this work, we mount the first practical fault attack against hash-based cryptography. The attack was originally proposed by Castelnovi, Martinelli, and Prest [9] and allows the creation of a universal signature forgery that applies to all current standardisation candidates (XMSS, LMS, SPHINCS+, and Gravity-SPHINCS). We perform the attack on an Arduino Due board featuring an ARM Cortex-M3 microprocessor running the original stateless scheme SPHINCS with a focus on practicality. We describe how the attack is mountable with a simple voltage glitch injection on the targeted platform, which allowed us to collect enough faulty signatures to create a universal forgery within seconds. As the attack also applies to stateful schemes, we show how caching one-time signatures can entirely prevent the attack for stateful schemes, such as XMSS and LMS. However, we discuss how protecting stateless schemes, like SPHINCS, SPHINCS+, and Gravity-SPHINCS, is more challenging, as this countermeasure does not apply as efficiently as in stateful schemes.\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "WCUVO_g_uEgp",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(чей-то диплом)  \n",
        "*Physical Attack Vulnerability of Hash-Based Signature Schemes (2017)*  \n",
        "Matthias Julius Kannwischer  \n",
        "https://kannwischer.eu/theses/MasterThesisMatthiasKannwischerFINAL.pdf  "
      ]
    },
    {
      "metadata": {
        "id": "aJ_UoaIVxdMj",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "** Hash functions breaks **"
      ]
    },
    {
      "metadata": {
        "id": "f5N5YogR1WAv",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "Обзоры  \n",
        "\n",
        "https://en.wikipedia.org/wiki/Hash_function_security_summary  \n",
        "  \n",
        "https://en.wikipedia.org/wiki/Comparison_of_cryptographic_hash_functions"
      ]
    },
    {
      "metadata": {
        "id": "MIUbIwDOxdfd",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(MD4 collisions)  \n",
        "*Cryptanalysis of MD4  (1998)*  \n",
        "Hans Dobbertin  \n",
        "https://link.springer.com/article/10.1007%2Fs001459900047\n",
        "\n",
        "> In 1990 Rivest introduced the hash function MD4. Two years later RIPEMD, a European proposal, was designed as a stronger mode of MD4. In 1995 the author found an attack against two of three rounds of RIPEMD. As we show in the present note, the methods developed to attack RIPEMD can be modified and supplemented such that it is possible to break the full MD4, while previously only partial attacks were known. An implementation of our attack allows us to find collisions for MD4 in a few seconds on a PC. An example of a collision is given demonstrating that our attack is of practical relevance."
      ]
    },
    {
      "metadata": {
        "id": "rRoa4qoV0NoU",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(MD5 collisions)  \n",
        "*A Study of the MD5 Attacks: Insights and Improvements (2005)*  \n",
        " J. Black, M. Cochran T. Highland   \n",
        " https://link.springer.com/chapter/10.1007/11799313_17  \n",
        " http://www.cs.colorado.edu/~jrblack/papers/md5e-full.pdf\n",
        " \n",
        " > MD5 is a well-known and widely-used cryptographic hash function. It has received renewed attention\n",
        "from researchers subsequent to the recent announcement of collisions found by Wang et al. [14]. To date,\n",
        "however, the method used by researchers in this work has been fairly difficult to grasp.\n",
        "In this paper we conduct a study of all attacks on MD5 starting from Wang. We explain the techniques\n",
        "used by her team, give insights on how to improve these techniques, and use these insights to produce an\n",
        "even faster attack on MD5. Additionally, we provide an “MD5 Toolkit” implementing these improvements\n",
        "that we hope will serve as an open-source platform for further research.\n",
        "Our hope is that a better understanding of these attacks will lead to a better understanding of our\n",
        "current collection of hash functions, what their strengths and weaknesses are, and where we should direct\n",
        "future efforts in order to produce even stronger primitives."
      ]
    },
    {
      "metadata": {
        "id": "90nopRUn1GO6",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(SHA-1 collision)  \n",
        "*The first collision for full SHA-1 (2017)*  \n",
        "https://link.springer.com/chapter/10.1007/978-3-319-63688-7_19  \n",
        "https://shattered.it/static/shattered.pdf"
      ]
    },
    {
      "metadata": {
        "id": "CTwH10r-x0yG",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        ""
      ]
    }
  ]
}

==> attacks_on_hash_based.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "attacks on hash-based.ipynb",
      "version": "0.3.2",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    }
  },
  "cells": [
    {
      "metadata": {
        "id": "ORtlicv7vi36",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "**Общие обзоры, списки**"
      ]
    },
    {
      "metadata": {
        "id": "ww7RmLzdursw",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Quantum algorithms to find collisions (2017)*    \n",
        "D. J. Bernstein    \n",
        "https://blog.cr.yp.to/20171017-collisions.html\n",
        "\n",
        "> Analysis of several algorithms for the collision problem, and for the related multi-target preimage problem\n",
        "\n",
        "\n",
        "Good SO questions and answers  \n",
        "1) https://crypto.stackexchange.com/questions/59375/are-hash-functions-strong-against-quantum-cryptography-and-or-independent-enough  \n",
        "Especially, https://crypto.stackexchange.com/a/59390 (good summary)\n",
        "\n",
        "2) https://crypto.stackexchange.com/questions/44386/are-cryptographic-hash-functions-quantum-secure"
      ]
    },
    {
      "metadata": {
        "id": "Bgn5d0CBvY77",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "** Квантовые алгоритмы**"
      ]
    },
    {
      "metadata": {
        "id": "2dFR6IP6pfeB",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Tight bounds on quantum searching (1996)*  \n",
        "Michel Boyer (Universite de Montreal), Gilles Brassard (Universite de Montreal), Peter Hoeyer (Odense University), Alain Tapp (Universite de Montreal)  \n",
        "https://arxiv.org/abs/quant-ph/9605034  \n",
        "\n",
        "> We provide a tight analysis of Grover's recent algorithm for quantum database searching. We give a simple closed-form formula for the probability of success after any given number of iterations of the algorithm. This allows us to determine the number of iterations necessary to achieve almost certainty of finding the answer. Furthermore, we analyse the behaviour of the algorithm when the element to be found appears more than once in the table and we provide a new algorithm to find such an element even when the number of solutions is not known ahead of time. Using techniques from Shor's quantum factoring algorithm in addition to Grover's approach, we introduce a new technique for approximate quantum counting, which allows to estimate the number of solutions. Finally we provide a lower bound on the efficiency of any possible quantum database searching algorithm and we show that Grover's algorithm nearly comes within a factor 2 of being optimal in terms of the number of probes required in the table.\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "Z4DWxftAvSBZ",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Quantum Algorithm for the Collision Problem (1997)*  \n",
        "Gilles Brassard, Peter Hoyer, Alain Tapp  \n",
        "https://arxiv.org/abs/quant-ph/9705002\n",
        "\n",
        "> In this note, we give a quantum algorithm that finds collisions in arbitrary r-to-one functions after only $O((N/r)^{1/3})$ expected evaluations of the function. Assuming the function is given by a black box, this is more efficient than the best possible classical algorithm, even allowing probabilism. We also give a similar algorithm for finding claws in pairs of functions. Furthermore, we exhibit a space-time tradeoff for our technique. Our approach uses Grover's quantum searching algorithm in a novel way.\n",
        "\n",
        "\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "HRG85KeSqxk_",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Grover's quantum searching algorithm is optimal (1999)*  \n",
        "Christof Zalka  \n",
        "https://arxiv.org/abs/quant-ph/9711070  \n",
        "\n",
        "> I improve the tight bound on quantum searching by Boyer et al. (quant-ph/9605034) to a matching bound, thus showing that for any probability of success Grovers quantum searching algorithm is optimal. E.g. for near certain success we have to query the oracle pi/4 sqrt{N} times, where N is the size of the search space. I also show that unfortunately quantum searching cannot be parallelized better than by assigning different parts of the search space to independent quantum computers. Earlier results left open the possibility of a more efficient parallelization."
      ]
    },
    {
      "metadata": {
        "id": "k-UutGOuE8TC",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Low-Communication Parallel Quantum Multi-Target Preimage Search (2017)*  \n",
        "Gustavo Banegas, Daniel J. Bernstein  \n",
        "https://cr.yp.to/hash/groverrho-20170818.pdf  \n",
        "https://link.springer.com/chapter/10.1007/978-3-319-72565-9_16  \n",
        "\n",
        "> The most important pre-quantum threat to AES-128 is the 1994 van Oorschot–Wiener “parallel rho method”, a low-communication parallel pre-quantum multi-target preimage-search algorithm. This algorithm uses a mesh of p small processors, each running for approximately   $2^{128}/pt$  fast steps, to find one of t independent AES keys   k1,…,kt , given the ciphertexts  Open image in new window for a shared plaintext 0.\n",
        "\n",
        "> NIST has claimed a high post-quantum security level for AES-128, starting from the following rationale: “Grover’s algorithm requires a long-running serial computation, which is difficult to implement in practice. In a realistic attack, one has to run many smaller instances of the algorithm in parallel, which makes the quantum speedup less dramatic.” NIST has also stated that resistance to multi-key attacks is desirable; but, in a realistic parallel setting, a straightforward multi-key application of Grover’s algorithm costs more than targeting one key at a time.\n",
        "\n",
        "> This paper introduces a different quantum algorithm for multi-target preimage search. This algorithm shows, in the same realistic parallel setting, that quantum preimage search benefits asymptotically from having multiple targets. The new algorithm requires a revision of NIST’s AES-128, AES-192, and AES-256 security claims."
      ]
    },
    {
      "metadata": {
        "id": "p6zwibc7wD74",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*An Efficient Quantum Collision Search Algorithm and Implications on Symmetric Cryptography (2017)*  \n",
        "André Chailloux and María Naya-Plasencia and André Schrottenloher  \n",
        "https://eprint.iacr.org/2017/847  \n",
        "\n",
        "> **Abstract:** The cryptographic community has widely acknowledged that the emergence of large quantum computers will pose a threat to most current public-key cryptography. Primitives that rely on order-finding problems, such as factoring and computing Discrete Logarithms, can be broken by Shor's algorithm (Shor, 1994).\n",
        "\n",
        "> Symmetric primitives, at first sight, seem less impacted by the arrival of quantum computers: Grover's algorithm (Grover, 1996) for searching in an unstructured database finds a marked element among $2^n$ in time O(2^{n/2}), providing a quadratic speedup compared to the classical exhaustive search, essentially optimal. Cryptographers then commonly consider that doubling the length of the keys used will be enough to maintain the same level of security.\n",
        "\n",
        "> From similar techniques, quantum collision search is known to attain $O(2^{n/3})$ query complexity (Brassard et al., 1998), compared to the classical $O(2^{n/2})$. However this quantum speedup is illusory: the actual quantum computation performed is actually more expensive than in the classical algorithm.\n",
        "\n",
        "> In this paper, we investigate quantum collision and multi-target preimage search and present a new algorithm, that uses the amplitude amplification technique. As such, it relies on the same principle as Grover's search.\n",
        "\n",
        "> Our algorithm is the first to propose a time complexity that improves upon $O(2^{n/2})$, in a simple setting with a single processor. This time complexity is $O(2^{2n/5})$ (equal to its query complexity), with a polynomial quantum memory needed ($O(n)$), and a small classical memory complexity of $O(2^{n/5})$. For multi-target preimage attacks, these complexities become $O(2^{3n/7})$, $O(n)$ and $O(2^{n/7})$ respectively. To the best of our knowledge, this is the first proof of an actual quantum time speedup for collision search. We also propose a parallelization of these algorithms.\n",
        "\n",
        "> This result has an impact on several symmetric cryptography scenarios: we detail how to improve upon previous attacks for hash function collisions and multi-target preimages, how to perform an improved key recovery in the multi-user setting, how to improve the collision attacks on operation modes, and point out that these improved algorithms can serve as basic tools for some families of cryptanalytic techniques.\n",
        "\n",
        "> In the end, we discuss the implications of these new attacks on post-quantum security.\n",
        "\n",
        "\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "aKUwQRiCu1k5",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "**Классические алгоритмы**"
      ]
    },
    {
      "metadata": {
        "id": "xub9VWJprhbj",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(good classical collision-finding algorithm)\n",
        "\n",
        "*Parallel Collision Search with Cryptanalytic Applications (1996)*    \n",
        "Paul C. van Oorschot and Michael J. Wiener  \n",
        "http://people.scs.carleton.ca/~paulv/papers/JoC97.pdf  \n",
        "\n",
        "> **Abstract.** A simple new technique of parallelizing methods for solving search problems which seek collisions in pseudo-random walks is presented. This technique can be adapted to a wide\n",
        "range of cryptanalytic problems which can be reduced to finding collisions. General constructions\n",
        "are given showing how to adapt the technique to finding discrete logarithms in cyclic groups,\n",
        "finding meaningful collisions in hash functions, and performing meet-in-the-middle attacks such as\n",
        "a known-plaintext attack on double encryption. The new technique greatly extends the reach of\n",
        "practical attacks, providing the most cost-effective means known to date for defeating: the small\n",
        "subgroup used in certain schemes based on discrete logarithms such as Schnorr, DSA, and elliptic\n",
        "curve cryptosystems; hash functions such as MD5, RIPEMD, SHA-1, MDC-2, and MDC-4; and\n",
        "double encryption and three-key triple encryption. The practical significance of the technique is\n",
        "illustrated by giving the design for three \\$10 million custom machines which could be built with\n",
        "current technology: one finds elliptic curve logarithms in GF($2^{155}$) thereby defeating a proposed\n",
        "elliptic curve cryptosystem in expected time 32 days, the second finds MD5 collisions in expected\n",
        "time 21 days, and the last recovers a double-DES key from 2 known plaintexts in expected time 4\n",
        "years, which is four orders of magnitude faster than the conventional meet-in-the-middle attack on\n",
        "double-DES. Based on this attack, double-DES offers only 17 more bits of security than singleDES."
      ]
    },
    {
      "metadata": {
        "id": "aiSmgmbvxzuE",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Cost analysis of hash collisions: Will quantum computers make SHARCS obsolete? (2009)*  \n",
        "Daniel J. Bernstein  \n",
        "\n",
        "https://cr.yp.to/hash/collisioncost-20090517.pdf  \n",
        "https://research.tue.nl/en/publications/cost-analysis-of-hash-collisions-will-quantum-computers-make-shar \n",
        "\n",
        "> **Abstract.** Current proposals for special-purpose factorization hardware\n",
        "will become obsolete if large quantum computers are built: the numberfield sieve scales much more poorly than Shor’s quantum algorithm for\n",
        "factorization. Will all special-purpose cryptanalytic hardware become\n",
        "obsolete in a post-quantum world?\n",
        "A quantum algorithm by Brassard, Høyer, and Tapp has frequently been\n",
        "claimed to reduce the cost of b-bit hash collisions from $2^{b/2}$\n",
        "to $2^{b/3}$.  \n",
        ">This paper analyzes the Brassard–Høyer–Tapp algorithm and shows that\n",
        "it has fundamentally worse price-performance ratio than the classical\n",
        "van Oorschot–Wiener hash-collision circuits, even under optimistic assumptions regarding the speed of quantum computers."
      ]
    },
    {
      "metadata": {
        "id": "xezVkU3GteK0",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "**Атаки на SPINCS, XMSS & co**"
      ]
    },
    {
      "metadata": {
        "id": "hzDnMBgEsJMb",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Grafting Trees: a Fault Attack against the SPHINCS framework (2018)*  \n",
        "Laurent Castelnovi and Ange Martinelli and Thomas Prest  \n",
        "https://eprint.iacr.org/2018/102  \n",
        "\n",
        "> Because they require no assumption besides the preimage or collision resistance of hash functions, hash-based signatures are a unique and very attractive class of post-quantum primitives. Among them, the schemes of the SPHINCS family are arguably the most practical stateless schemes, and can be implemented on embedded devices such as FPGAs or smart cards. This naturally raises the question of their resistance to implementation attacks.\n",
        "\n",
        "> In this paper, we propose the first fault attack against the framework underlying SPHINCS, Gravity-SPHINCS and SPHINCS+. Our attack allows to forge any message signature at the cost of a single faulted message. Furthermore, the fault model is very reasonable and the faulted signatures remain valid, which renders our attack both stealthy and practical. As the attack involves a non-negligible computational cost, we propose a fine-grained trade-off allowing to lower this cost by slightly increasing the number of faulted messages. Our attack is generic in the sense that it does not depend on the underlying hash function(s) used.\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "7ZZxVepGtjbi",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "*Practical Fault Injection Attacks on SPHINCS (2018)*  \n",
        "Aymeric Genêt and Matthias J. Kannwischer and Hervé Pelletier and Andrew McLauchlan  \n",
        "https://eprint.iacr.org/2018/674\n",
        "\n",
        "> The majority of currently deployed cryptographic public-key schemes are at risk of becoming insecure once large scale quantum computers become practical. Therefore, substitutes resistant to quantum attacks—known as post-quantum cryptography—are required. In particular, hash-based signature schemes appear to be the most conservative choice for post-quantum digital signatures. In this work, we mount the first practical fault attack against hash-based cryptography. The attack was originally proposed by Castelnovi, Martinelli, and Prest [9] and allows the creation of a universal signature forgery that applies to all current standardisation candidates (XMSS, LMS, SPHINCS+, and Gravity-SPHINCS). We perform the attack on an Arduino Due board featuring an ARM Cortex-M3 microprocessor running the original stateless scheme SPHINCS with a focus on practicality. We describe how the attack is mountable with a simple voltage glitch injection on the targeted platform, which allowed us to collect enough faulty signatures to create a universal forgery within seconds. As the attack also applies to stateful schemes, we show how caching one-time signatures can entirely prevent the attack for stateful schemes, such as XMSS and LMS. However, we discuss how protecting stateless schemes, like SPHINCS, SPHINCS+, and Gravity-SPHINCS, is more challenging, as this countermeasure does not apply as efficiently as in stateful schemes.\n",
        "\n"
      ]
    },
    {
      "metadata": {
        "id": "WCUVO_g_uEgp",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(чей-то диплом)  \n",
        "*Physical Attack Vulnerability of Hash-Based Signature Schemes (2017)*  \n",
        "Matthias Julius Kannwischer  \n",
        "https://kannwischer.eu/theses/MasterThesisMatthiasKannwischerFINAL.pdf  "
      ]
    },
    {
      "metadata": {
        "id": "aJ_UoaIVxdMj",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "** Hash functions breaks **"
      ]
    },
    {
      "metadata": {
        "id": "f5N5YogR1WAv",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "Обзоры  \n",
        "\n",
        "https://en.wikipedia.org/wiki/Hash_function_security_summary  \n",
        "  \n",
        "https://en.wikipedia.org/wiki/Comparison_of_cryptographic_hash_functions"
      ]
    },
    {
      "metadata": {
        "id": "MIUbIwDOxdfd",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(MD4 collisions)  \n",
        "*Cryptanalysis of MD4  (1998)*  \n",
        "Hans Dobbertin  \n",
        "https://link.springer.com/article/10.1007%2Fs001459900047\n",
        "\n",
        "> In 1990 Rivest introduced the hash function MD4. Two years later RIPEMD, a European proposal, was designed as a stronger mode of MD4. In 1995 the author found an attack against two of three rounds of RIPEMD. As we show in the present note, the methods developed to attack RIPEMD can be modified and supplemented such that it is possible to break the full MD4, while previously only partial attacks were known. An implementation of our attack allows us to find collisions for MD4 in a few seconds on a PC. An example of a collision is given demonstrating that our attack is of practical relevance."
      ]
    },
    {
      "metadata": {
        "id": "rRoa4qoV0NoU",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(MD5 collisions)  \n",
        "*A Study of the MD5 Attacks: Insights and Improvements (2005)*  \n",
        " J. Black, M. Cochran T. Highland   \n",
        " https://link.springer.com/chapter/10.1007/11799313_17  \n",
        " http://www.cs.colorado.edu/~jrblack/papers/md5e-full.pdf\n",
        " \n",
        " > MD5 is a well-known and widely-used cryptographic hash function. It has received renewed attention\n",
        "from researchers subsequent to the recent announcement of collisions found by Wang et al. [14]. To date,\n",
        "however, the method used by researchers in this work has been fairly difficult to grasp.\n",
        "In this paper we conduct a study of all attacks on MD5 starting from Wang. We explain the techniques\n",
        "used by her team, give insights on how to improve these techniques, and use these insights to produce an\n",
        "even faster attack on MD5. Additionally, we provide an “MD5 Toolkit” implementing these improvements\n",
        "that we hope will serve as an open-source platform for further research.\n",
        "Our hope is that a better understanding of these attacks will lead to a better understanding of our\n",
        "current collection of hash functions, what their strengths and weaknesses are, and where we should direct\n",
        "future efforts in order to produce even stronger primitives."
      ]
    },
    {
      "metadata": {
        "id": "90nopRUn1GO6",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        "(SHA-1 collision)  \n",
        "*The first collision for full SHA-1 (2017)*  \n",
        "https://link.springer.com/chapter/10.1007/978-3-319-63688-7_19  \n",
        "https://shattered.it/static/shattered.pdf"
      ]
    },
    {
      "metadata": {
        "id": "CTwH10r-x0yG",
        "colab_type": "text"
      },
      "cell_type": "markdown",
      "source": [
        ""
      ]
    }
  ]
}
